Radiation-reaction correction to scattering binary dynamics at the Next-to-Leading Post-Newtonian Order

We compute the next-to-leading-order radiation-reaction modification to the harmonic coordinate quasi-Keplerian parametrization of the binary dynamics, the two bodies undergoing a scattering process. The solution for the radiation-reaction corrections to the orbital parameters is examined both in the time domain and in the frequency domain. The knowledge of the radiation-reaction corrected orbit is a key ingredient for the calculation of the fractional 3.5PN corrections to the radiative losses as well as to the radiative multipole moments needed to build up the waveform at the same accuracy.

==> anc/rr_orb_ancillary_fin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    195227,       5135]
NotebookOptionsPosition[    191751,       5072]
NotebookOutlinePosition[    192185,       5089]
CellTagsIndexPosition[    192142,       5086]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Ancillary", " ", 
     RowBox[{"file", "/", "Supplemental"}], " ", "Material", " ", "for", " ", 
     "the", " ", "paper", "\[IndentingNewLine]", 
     RowBox[{"Title", ":", " ", 
      RowBox[{"Radiation", "-", 
       RowBox[{
       "reaction", " ", "correction", " ", "to", " ", "scattering", " ", 
        "binary", " ", "dynamics", " ", "at", " ", "the", " ", "Next"}], "-", 
       "to", "-", 
       RowBox[{"Leading", " ", "Post"}], "-", 
       RowBox[{"Newtonian", " ", "Order"}]}]}]}], ",", "\n", 
    RowBox[{"by", " ", "Donato", " ", "Bini"}], ",", " ", 
    RowBox[{"Andrea", " ", "Geralico"}], ",", " ", 
    RowBox[{
     RowBox[{
     "Sara", " ", "Rufrano", " ", "Aliberti", " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "We", " ", "list", " ", "below", " ", "the", " ",
       "solutions", " ", "for", " ", "the", " ", "radiation"}], "-", 
     RowBox[{
     "reacted", " ", "orbital", " ", "elements", " ", "both", " ", "in", " ", 
      "the", " ", "time", " ", "domain", " ", "and", " ", "the", " ", 
      "frequency", " ", 
      RowBox[{"domain", "."}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9658216816826572`*^9, 3.965821757249628*^9}, 
   3.9658220855509186`*^9, {3.966074927631453*^9, 3.966074928971079*^9}, {
   3.966958799066835*^9, 3.966958804323738*^9}, {3.9675405373013573`*^9, 
   3.967540608009081*^9}},ExpressionUUID->"955affe0-0005-a740-8b7b-\
a8df08776427"],

Cell[CellGroupData[{

Cell["Solutions for the reacted orbital elements", "Section",
 CellChangeTimes->{{3.9669573801217136`*^9, 3.966957417612196*^9}, {
  3.9669575947400856`*^9, 
  3.96695759618515*^9}},ExpressionUUID->"8bdecbb5-89c3-da48-bd50-\
785b8828cce7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltarrK", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"48", "/", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", "*", 
           RowBox[{"er", "^", "2"}]}], "+", "8"}], ")"}], "*", 
        RowBox[{"eta", "^", "2"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{"Atan", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
         RowBox[{"ar", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}]}]}], "+", 
       RowBox[{
        RowBox[{"48", "/", "5"}], "*", "er", "*", "nu", "*", 
        RowBox[{"Sinh", "[", "v", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"er", "^", "3"}], "+", 
             RowBox[{
              RowBox[{"13", "/", "2"}], "*", "er"}]}], ")"}], "*", 
           RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"3", "/", "2"}], "*", 
           RowBox[{"er", "^", "2"}]}], "-", "9"}], ")"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"eta", "^", "2"}], "/", 
            RowBox[{"ar", "^", 
             RowBox[{"(", 
              RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", "3"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}], "^", "3"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
          "2"}]}]}], "+", 
       RowBox[{
        RowBox[{"336", "/", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"er", "^", "2"}], "+", 
             RowBox[{"8", "/", "7"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", "3"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", "3"}], "*", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"er", "+", "1"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "7"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{"13", "/", "14"}]}], ")"}]}]}], ")"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"eta", "^", "2"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{"ar", "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "^", "3"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"er", "+", "1"}], ")"}], "^", "3"}]}]}]}], ")"}], "/.", 
     RowBox[{"Atan", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", "v"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"er", "+", "1"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9669574207770405`*^9, 3.966957456456457*^9}, {
   3.9669578744549217`*^9, 3.966957896857441*^9}, {3.9669579453174095`*^9, 
   3.9669579562405663`*^9}, {3.966958045606493*^9, 3.9669580581414394`*^9}, 
   3.9669581285919323`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"60dee780-0530-1540-a125-05fd14a54ae8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltarrer", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"47", "/", "15"}], "*", "nu", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"7267", "/", "1316"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"168", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "762"}], "/", "47"}], "*", "nu"}], "+", 
                  RowBox[{"8931", "/", "94"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"144", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"528", "/", "47"}], "*", "nu"}], "+", 
                  RowBox[{"55994", "/", "329"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"216", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"432", "/", "47"}], "*", "nu"}], "+", 
               RowBox[{"10364", "/", "329"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"192", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"993", "/", "658"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"74", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1782"}], "/", "47"}], "*", "nu"}], "-", 
                  RowBox[{"15033", "/", "658"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"510", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1112"}], "/", "47"}], "*", "nu"}], "+", 
                  RowBox[{"888", "/", "7"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"392", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"432", "/", "47"}], "*", "nu"}], "+", 
               RowBox[{"10364", "/", "329"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"192", "/", "47"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Atan", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"er", "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{"ar", "^", 
           RowBox[{"(", 
            RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}], "/", "er"}]}], "-", 
      RowBox[{
       RowBox[{"8", "/", "5"}], "*", "nu", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"er", "+", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"er", "*", 
              RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
           "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"er", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"43", "/", "14"}], "+", "nu"}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "19009"}], "/", "672"}], "-", 
                    RowBox[{
                    RowBox[{"2269", "/", "144"}], "*", "nu"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"673", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"174473", "/", "2016"}], "-", 
                    RowBox[{
                    RowBox[{"1771", "/", "36"}], "*", "nu"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"71", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"73421", "/", "1008"}], "+", 
                  RowBox[{
                   RowBox[{"491", "/", "36"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"301", "/", "36"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "4"}]}], "-", 
            RowBox[{
             RowBox[{"193", "/", "48"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"9327", "/", "2702"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"74", "/", "193"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5999"}], "/", "579"}], "*", "nu"}], "-", 
                    RowBox[{"40006", "/", "1351"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"5200", "/", "579"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32084"}], "/", "579"}], "*", "nu"}], "+", 
                    RowBox[{"621949", "/", "8106"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"466", "/", "579"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"8524", "/", "579"}], "*", "nu"}], "+", 
                  RowBox[{"1741", "/", "21"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"5444", "/", "579"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "3"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "3"}]}], "-", 
            RowBox[{
             RowBox[{"9", "/", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"eta", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"2", "/", "9"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "8"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2623"}], "/", "648"}], "*", "nu"}], "-", 
                    RowBox[{"2731", "/", "3024"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"451", "/", "324"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2237", "/", "216"}], "*", "nu"}], "+", 
                    RowBox[{"31663", "/", "1134"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"307", "/", "27"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2875", "/", "36"}], "*", "nu"}], "-", 
                    RowBox[{"667375", "/", "9072"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"449", "/", "108"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1627"}], "/", "81"}], "*", "nu"}], "-", 
                  RowBox[{"74755", "/", "567"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"1163", "/", "81"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"109", "/", "24"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"149", "/", "218"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"22", "/", "109"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "8"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1931"}], "/", "654"}], "*", "nu"}], "-", 
                    RowBox[{"1025", "/", "3052"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"271", "/", "327"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1891", "/", "654"}], "*", "nu"}], "+", 
                    RowBox[{"15055", "/", "2289"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"1000", "/", "327"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"18455", "/", "327"}], "*", "nu"}], "-", 
                    RowBox[{"181747", "/", "9156"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"2551", "/", "327"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1424"}], "/", "109"}], "*", "nu"}], "-", 
                  RowBox[{"80298", "/", "763"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"1252", "/", "109"}], "*", "ar"}]}], ")"}], "*", "er",
              "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", 
            RowBox[{"15", "*", 
             RowBox[{"er", "^", "10"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3791", "/", "48"}], "-", 
                  RowBox[{
                   RowBox[{"85", "/", "24"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"23", "/", "12"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "8"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "120331"}], "/", "672"}], "+", 
                  RowBox[{
                   RowBox[{"1759", "/", "144"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"611", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"425371", "/", "2016"}], "-", 
                  RowBox[{
                   RowBox[{"967", "/", "72"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"757", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "509"}], "/", "9"}], "*", "nu"}], "-", 
                  RowBox[{"33077", "/", "252"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"377", "/", "18"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14239", "/", "84"}], "+", 
               RowBox[{"11", "*", "nu"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{"17", "*", "ar"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"er", "-", "1"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"er", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"er", "+", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", "ar"}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"886259", "/", "20160"}], "-", 
                    RowBox[{
                    RowBox[{"431", "/", "48"}], "*", "nu"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"9", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"911563", "/", "5040"}], "-", 
                    RowBox[{
                    RowBox[{"41", "/", "9"}], "*", "nu"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{"12", "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"39539", "/", "560"}], "+", 
                  RowBox[{
                   RowBox[{"635", "/", "36"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"13", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "6"}]}], "-", 
            RowBox[{
             RowBox[{"289", "/", "48"}], "*", 
             RowBox[{"er", "^", "5"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"2563", "/", "8092"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"168", "/", "289"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2255"}], "/", "289"}], "*", "nu"}], "+", 
                    RowBox[{"618329", "/", "17340"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"1656", "/", "289"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6176"}], "/", "867"}], "*", "nu"}], "+", 
                    RowBox[{"325943", "/", "1785"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"3816", "/", "289"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"16484", "/", "867"}], "*", "nu"}], "+", 
                  RowBox[{"778499", "/", "10115"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"1992", "/", "289"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "5"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "-", 
                  RowBox[{"55", "/", "14"}]}], ")"}], "*", 
                RowBox[{"er", "^", "8"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "775"}], "/", "48"}], "*", "nu"}], "+", 
                    RowBox[{"350363", "/", "20160"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"5", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"6959", "/", "72"}], "*", "nu"}], "-", 
                    RowBox[{"868871", "/", "2016"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{"105", "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"10969", "/", "72"}], "*", "nu"}], "-", 
                    RowBox[{"9191449", "/", "3360"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"435", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3725"}], "/", "12"}], "*", "nu"}], "-", 
                  RowBox[{"2160307", "/", "1680"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{"110", "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"19", "/", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"3627", "/", "532"}]}], ")"}], "*", 
                RowBox[{"er", "^", "8"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "422"}], "/", "57"}], "*", "nu"}], "-", 
                    RowBox[{"50593", "/", "1710"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"40", "/", "19"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"6176", "/", "171"}], "*", "nu"}], "-", 
                    RowBox[{"795044", "/", "5985"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"1320", "/", "19"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"20087", "/", "171"}], "*", "nu"}], "-", 
                    RowBox[{"5244911", "/", "3420"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"2520", "/", "19"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "32518"}], "/", "171"}], "*", "nu"}], "-", 
                  RowBox[{"213559", "/", "266"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"1240", "/", "19"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "3"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "3"}]}], "+", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "-", 
                  RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                RowBox[{"er", "^", "10"}]}], "-", 
               RowBox[{
                RowBox[{"25", "/", "12"}], "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"24217", "/", "3500"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"er", "^", "8"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "71"}], "/", "18"}], "*", "nu"}], "+", 
                    RowBox[{"52589", "/", "840"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"20", "/", "3"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"263", "/", "72"}], "*", "nu"}], "+", 
                    RowBox[{"78487", "/", "864"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{"95", "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "21451"}], "/", "108"}], "*", "nu"}], "+", 
                    RowBox[{"3749573", "/", "2160"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{"170", "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"6778", "/", "27"}], "*", "nu"}], "+", 
                  RowBox[{"273389", "/", "252"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"245", "/", "3"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"53", "/", "6"}], "*", "er", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"101", "/", "212"}]}], ")"}], "*", 
                RowBox[{"er", "^", "10"}]}], "-", 
               RowBox[{
                RowBox[{"775", "/", "212"}], "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"25187", "/", "108500"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}], "*", 
                RowBox[{"er", "^", "8"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"31", "/", "8"}], "*", "nu"}], "-", 
                    RowBox[{"461351", "/", "178080"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"39", "/", "53"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "6"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"629", "/", "1272"}], "*", "nu"}], "+", 
                    RowBox[{"3693113", "/", "178080"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "-", 
                  RowBox[{
                   RowBox[{"387", "/", "53"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10945"}], "/", "636"}], "*", "nu"}], "+", 
                    RowBox[{"564295", "/", "5936"}]}], ")"}], "*", 
                   RowBox[{"eta", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"657", "/", "53"}], "*", "ar"}]}], ")"}], "*", 
                RowBox[{"er", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"1005", "/", "53"}], "*", "nu"}], "+", 
                  RowBox[{"130847", "/", "1484"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"309", "/", "53"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"er", "^", "12"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"22", "/", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1321"}], "/", "176"}], "+", "nu"}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}], "*", 
             RowBox[{"er", "^", "10"}]}], "-", 
            RowBox[{
             RowBox[{"733", "/", "24"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "483859"}], "/", "102620"}], "+", "nu"}], ")"}], 
             "*", 
             RowBox[{"eta", "^", "2"}], "*", 
             RowBox[{"er", "^", "8"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4668113"}], "/", "20160"}], "+", 
                  RowBox[{
                   RowBox[{"2237", "/", "48"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"3", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2541877", "/", "10080"}], "-", 
                  RowBox[{
                   RowBox[{"2033", "/", "72"}], "*", "nu"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{"12", "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "343"}], "/", "18"}], "*", "nu"}], "+", 
                  RowBox[{"193", "/", "168"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"39", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14717", "/", "84"}], "+", 
               RowBox[{"29", "*", "nu"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{"9", "*", "ar"}]}], ")"}]}]}], ")"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sinh", "[", "v", "]"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
         RowBox[{"ar", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"er", "*", 
            RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
         "7"}]}]}], "+", 
      RowBox[{"68", "*", "nu", "*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"er", "+", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "2"}], ")"}]}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"er", "-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "2"}], ")"}]}], "*", 
               RowBox[{"er", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "121"}], "/", "510"}], "*", "ar"}], "+", 
                    RowBox[{
                    RowBox[{"5281", "/", "28560"}], "*", 
                    RowBox[{"eta", "^", "2"}]}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2585", "/", "476"}], "+", "nu"}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"61", "/", "170"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7129", "/", "3570"}], "+", 
                    RowBox[{
                    RowBox[{"82", "/", "51"}], "*", "nu"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"152", "/", "255"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"ArcTan", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "+", "1"}], ")"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"122", "/", "765"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "162"}], "/", "427"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"9", "/", "61"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"1456529", "/", "136640"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"997", "/", "488"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1607", "/", "244"}], "*", "nu"}], "+", 
                    RowBox[{"135823", "/", "9760"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"935", "/", "488"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"36", "/", "61"}], "*", "nu"}], "-", 
                    RowBox[{"5627", "/", "17080"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"67", "/", "244"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"er", "+", "1"}], ")"}], "^", "3"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"er", "-", "1"}], ")"}], "^", "3"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"er", "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"9", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"9", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{"ar", "^", 
           RowBox[{"(", 
            RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}], "/", "er"}]}]}], ")"}], "/.", 
    RowBox[{"Atan", "->", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"Tanh", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", "v"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"er", "+", "1"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9669574422367*^9, 3.9669574423417053`*^9}, {
   3.966957485460499*^9, 3.9669574876351795`*^9}, {3.9669581114750614`*^9, 
   3.966958114394291*^9}, 3.9669581692757416`*^9, {3.966958293524769*^9, 
   3.966958294158499*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8602a8eb-024b-6d4c-a14a-fa4e5ff788c1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltarrar", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "328"}], "/", "5"}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"3823", "/", "13776"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"37", "/", "246"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "6"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"nu", "+", 
                RowBox[{"2355", "/", "328"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"85", "/", "82"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "4"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"434", "/", "123"}], "*", "nu"}], "+", 
                RowBox[{"4619", "/", "574"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"98", "/", "123"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"36", "/", "41"}], "*", "nu"}], "+", 
             RowBox[{"239", "/", "861"}]}], ")"}], "*", 
           RowBox[{"eta", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"16", "/", "41"}], "*", "ar"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Atan", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{"ar", "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "^", "3"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"er", "+", "1"}], ")"}], "^", "3"}]}]}], "-", 
       RowBox[{
        RowBox[{"16", "/", "5"}], "*", "er", "*", "nu", "*", 
        RowBox[{"Sinh", "[", "v", "]"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"22", "/", "9"}], "*", 
               RowBox[{"er", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"707199", "/", "49280"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"673", "/", "176"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"109", "/", "8"}], "*", "nu"}], "+", 
                    RowBox[{"287589", "/", "6160"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"71", "/", "176"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"177", "/", "22"}], "*", "nu"}], "+", 
                    RowBox[{"63321", "/", "12320"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"301", "/", "88"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"Cosh", "[", "v", "]"}], "^", "6"}]}], "-", 
              RowBox[{
               RowBox[{"247", "/", "36"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "11469"}], "/", "27664"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"111", "/", "494"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"495249", "/", "19760"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1973", "/", "247"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"7091", "/", "247"}], "*", "nu"}], "+", 
                    RowBox[{"902634", "/", "8645"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"7", "/", "38"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"4632", "/", "247"}], "*", "nu"}], "+", 
                    RowBox[{"428907", "/", "34580"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"151", "/", "19"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "5"}], "*", 
               RowBox[{
                RowBox[{"Cosh", "[", "v", "]"}], "^", "5"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", "/", "7"}], "+", "nu"}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", "ar"}], ")"}], "*", 
                  RowBox[{"er", "^", "8"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23887"}], "/", "2240"}], "-", 
                    RowBox[{
                    RowBox[{"25", "/", "9"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"673", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"221719", "/", "672"}], "+", 
                    RowBox[{
                    RowBox[{"265", "/", "36"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"9557", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6239549", "/", "3360"}], "+", 
                    RowBox[{
                    RowBox[{"2821", "/", "6"}], "*", "nu"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"871", "/", "36"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"416257", "/", "1680"}], "+", 
                    RowBox[{
                    RowBox[{"711", "/", "2"}], "*", "nu"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"1783", "/", "12"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "4"}], "*", 
               RowBox[{
                RowBox[{"Cosh", "[", "v", "]"}], "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"4", "/", "3"}], "*", 
               RowBox[{"er", "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"9957", "/", "896"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"13", "/", "16"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "8"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "127"}], "/", "24"}], "*", "nu"}], "-", 
                    RowBox[{"17921", "/", "320"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"371", "/", "48"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"115", "/", "12"}], "*", "nu"}], "-", 
                    RowBox[{"38277", "/", "280"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"457", "/", "4"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1325"}], "/", "3"}], "*", "nu"}], "-", 
                    RowBox[{"1256217", "/", "640"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"913", "/", "16"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3159"}], "/", "8"}], "*", "nu"}], "-", 
                    RowBox[{"126359", "/", "448"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"7891", "/", "48"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{
                RowBox[{"Cosh", "[", "v", "]"}], "^", "3"}]}], "+", 
              RowBox[{
               RowBox[{"3", "/", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"eta", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"nu", "-", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "10"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "17"}], "/", "3"}], "*", "nu"}], "-", 
                    RowBox[{"59911", "/", "5040"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"11", "/", "6"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "8"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"101", "/", "9"}], "*", "nu"}], "+", 
                    RowBox[{"19093", "/", "280"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"13", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "208"}], "/", "27"}], "*", "nu"}], "-", 
                    RowBox[{"1391", "/", "288"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4927", "/", "108"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"13943", "/", "54"}], "*", "nu"}], "+", 
                    RowBox[{"963701", "/", "720"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"7957", "/", "108"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2674", "/", "9"}], "*", "nu"}], "+", 
                    RowBox[{"57509", "/", "252"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"3347", "/", "27"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "2"}], "*", 
               RowBox[{
                RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "-", 
              RowBox[{
               RowBox[{"53", "/", "6"}], "*", "er", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"eta", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"nu", "+", 
                    RowBox[{"101", "/", "212"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "10"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "229"}], "/", "53"}], "*", "nu"}], "-", 
                    RowBox[{"33727", "/", "29680"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"57", "/", "106"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "8"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1075", "/", "159"}], "*", "nu"}], "+", 
                    RowBox[{"61863", "/", "59360"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1493", "/", "636"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "6"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1199"}], "/", "318"}], "*", "nu"}], "+", 
                    RowBox[{"349691", "/", "59360"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"257", "/", "318"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "4"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1593", "/", "106"}], "*", "nu"}], "+", 
                    RowBox[{"486189", "/", "5936"}]}], ")"}], "*", 
                    RowBox[{"eta", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"5567", "/", "636"}], "*", "ar"}]}], ")"}], "*", 
                  RowBox[{"er", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"1216", "/", "53"}], "*", "nu"}], "+", 
                    RowBox[{"32203", "/", "1484"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"517", "/", "53"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"er", "^", "12"}], "*", 
               RowBox[{"eta", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"22", "/", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1321"}], "/", "176"}], "+", "nu"}], ")"}], 
               "*", 
               RowBox[{"eta", "^", "2"}], "*", 
               RowBox[{"er", "^", "10"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"157413", "/", "1120"}], "-", 
                    RowBox[{"32", "*", "nu"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"23", "/", "12"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "8"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "471717"}], "/", "2240"}], "+", 
                    RowBox[{
                    RowBox[{"949", "/", "18"}], "*", "nu"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"611", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "6"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"666949", "/", "3360"}], "-", 
                    RowBox[{
                    RowBox[{"1349", "/", "36"}], "*", "nu"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"757", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"167", "/", "6"}], "*", "nu"}], "+", 
                    RowBox[{"3049", "/", "168"}]}], ")"}], "*", 
                  RowBox[{"eta", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"377", "/", "18"}], "*", "ar"}]}], ")"}], "*", 
               RowBox[{"er", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5057", "/", "84"}], "+", 
                 RowBox[{"37", "*", "nu"}]}], ")"}], "*", 
               RowBox[{"eta", "^", "2"}]}], "+", 
              RowBox[{"17", "*", "ar"}]}], ")"}], "/", 
            RowBox[{"ar", "^", 
             RowBox[{"(", 
              RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", "4"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}], "^", "4"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
          "7"}]}]}], "-", 
       RowBox[{
        RowBox[{"328", "/", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"3823", "/", "13776"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"37", "/", "246"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"2355", "/", "328"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"85", "/", "82"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"434", "/", "123"}], "*", "nu"}], "+", 
                   RowBox[{"4619", "/", "574"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"98", "/", "123"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"36", "/", "41"}], "*", "nu"}], "+", 
                RowBox[{"239", "/", "861"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"16", "/", "41"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "*", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"er", "+", "1"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"44", "/", "369"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"707199", "/", "49280"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"673", "/", "176"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"109", "/", "8"}], "*", "nu"}], "+", 
                   RowBox[{"287589", "/", "6160"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"71", "/", "176"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"177", "/", "22"}], "*", "nu"}], "+", 
                RowBox[{"63321", "/", "12320"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"301", "/", "88"}], "*", "ar"}]}], ")"}]}]}], ")"}], 
        "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nu", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{"ar", "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "^", "4"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"er", "+", "1"}], ")"}], "^", "4"}]}]}]}], ")"}], "/.", 
     RowBox[{"Atan", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", "v"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"er", "+", "1"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.96695749887591*^9, 3.966957519568392*^9}, {
   3.9669581178744526`*^9, 3.966958118132164*^9}, 3.9669582093367577`*^9, {
   3.9669582884893723`*^9, 3.966958288942648*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"02350bb9-8d9f-4648-add6-9ca002916d82"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltarrn", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "420"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5180", "*", 
           RowBox[{"er", "^", "6"}], "*", 
           RowBox[{"eta", "^", "2"}], "*", "nu"}], "-", 
          RowBox[{"35151", "*", 
           RowBox[{"er", "^", "6"}], "*", 
           RowBox[{"eta", "^", "2"}]}], "-", 
          RowBox[{"6216", "*", 
           RowBox[{"er", "^", "6"}], "*", "ar"}], "+", 
          RowBox[{"77028", "*", 
           RowBox[{"er", "^", "4"}], "*", 
           RowBox[{"eta", "^", "2"}], "*", "nu"}], "-", 
          RowBox[{"24570", "*", 
           RowBox[{"er", "^", "4"}], "*", 
           RowBox[{"eta", "^", "2"}]}], "-", 
          RowBox[{"42840", "*", 
           RowBox[{"er", "^", "4"}], "*", "ar"}], "+", 
          RowBox[{"118384", "*", 
           RowBox[{"er", "^", "2"}], "*", 
           RowBox[{"eta", "^", "2"}], "*", "nu"}], "+", 
          RowBox[{"579528", "*", 
           RowBox[{"er", "^", "2"}], "*", 
           RowBox[{"eta", "^", "2"}]}], "+", 
          RowBox[{"32928", "*", 
           RowBox[{"er", "^", "2"}], "*", "ar"}], "+", 
          RowBox[{"22848", "*", 
           RowBox[{"eta", "^", "2"}], "*", "nu"}], "+", 
          RowBox[{"132432", "*", 
           RowBox[{"eta", "^", "2"}]}], "+", 
          RowBox[{"16128", "*", "ar"}]}], ")"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"Atan", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"er", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"er", "^", "2"}]}], "+", "1"}], ")"}], "^", "2"}]}], 
          "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
         RowBox[{"ar", "^", "5"}]}]}], "+", 
       RowBox[{
        RowBox[{"44", "/", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"4421", "/", "792"}], "*", 
           RowBox[{"er", "^", "6"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"2118303", "/", "618940"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"4038", "/", "4421"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"14033", "/", "4421"}], "*", "nu"}], "+", 
                   RowBox[{"1837359", "/", "154735"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"426", "/", "4421"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"5486", "/", "4421"}], "*", "nu"}], "+", 
                RowBox[{"1138113", "/", "154735"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"3612", "/", "4421"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"Cosh", "[", "v", "]"}], "^", "6"}]}], "+", 
          RowBox[{
           RowBox[{"185", "/", "264"}], "*", 
           RowBox[{"er", "^", "5"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"35151", "/", "5180"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"6", "/", "5"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "22694"}], "/", "555"}], "*", "nu"}], "+", 
                   RowBox[{"688551", "/", "3700"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"7892", "/", "185"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "85547"}], "/", "555"}], "*", "nu"}], "-", 
                   RowBox[{"3562761", "/", "6475"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"182", "/", "185"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "35954"}], "/", "555"}], "*", "nu"}], "-", 
                RowBox[{"2490057", "/", "6475"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"7852", "/", "185"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"Cosh", "[", "v", "]"}], "^", "5"}]}], "+", 
          RowBox[{
           RowBox[{"er", "^", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "213"}], "/", "77"}], "+", "nu"}], ")"}], 
                 "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"6", "/", "11"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "8"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"399439", "/", "12320"}], "-", 
                   RowBox[{
                    RowBox[{"415", "/", "72"}], "*", "nu"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"673", "/", "132"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "40661"}], "/", "112"}], "+", 
                   RowBox[{
                    RowBox[{"50965", "/", "792"}], "*", "nu"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"9557", "/", "132"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5629849", "/", "6160"}], "+", 
                   RowBox[{
                    RowBox[{"105911", "/", "396"}], "*", "nu"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"871", "/", "66"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"208037", "/", "280"}], "+", 
                RowBox[{
                 RowBox[{"16681", "/", "132"}], "*", "nu"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"1783", "/", "22"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"Cosh", "[", "v", "]"}], "^", "4"}]}], "+", 
          RowBox[{
           RowBox[{"31", "/", "132"}], "*", 
           RowBox[{"er", "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "+", 
                   RowBox[{"46251", "/", "868"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"78", "/", "31"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "8"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"331", "/", "93"}], "*", "nu"}], "-", 
                   RowBox[{"109413", "/", "310"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"742", "/", "31"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8220"}], "/", "31"}], "*", "nu"}], "+", 
                   RowBox[{"2419776", "/", "1085"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"10968", "/", "31"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1515"}], "*", "nu"}], "-", 
                   RowBox[{"2946951", "/", "620"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"5478", "/", "31"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "74269"}], "/", "93"}], "*", "nu"}], "-", 
                RowBox[{"2036187", "/", "434"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"15782", "/", "31"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"Cosh", "[", "v", "]"}], "^", "3"}]}], "+", 
          RowBox[{
           RowBox[{"9", "/", "11"}], "*", 
           RowBox[{"er", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"eta", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{"nu", "-", 
                RowBox[{"1", "/", "2"}]}], ")"}], "*", 
              RowBox[{"er", "^", "10"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "259"}], "/", "36"}], "*", "nu"}], "+", 
                   RowBox[{"9389", "/", "5040"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"11", "/", "6"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "8"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"599", "/", "36"}], "*", "nu"}], "+", 
                   RowBox[{"5443", "/", "280"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"13", "/", "2"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"19643", "/", "648"}], "*", "nu"}], "-", 
                   RowBox[{"99931", "/", "288"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"4927", "/", "108"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"207101", "/", "648"}], "*", "nu"}], "+", 
                   RowBox[{"188617", "/", "240"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"7957", "/", "108"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"31397", "/", "162"}], "*", "nu"}], "+", 
                RowBox[{"291799", "/", "252"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"3347", "/", "27"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "-", 
          RowBox[{
           RowBox[{"53", "/", "11"}], "*", "er", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"eta", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{"nu", "+", 
                RowBox[{"101", "/", "212"}]}], ")"}], "*", 
              RowBox[{"er", "^", "10"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1011"}], "/", "212"}], "*", "nu"}], "+", 
                   RowBox[{"85973", "/", "29680"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"57", "/", "106"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "8"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"33265", "/", "3816"}], "*", "nu"}], "-", 
                   RowBox[{"983237", "/", "59360"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"1493", "/", "636"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8479"}], "/", "1908"}], "*", "nu"}], "+", 
                   RowBox[{"709491", "/", "59360"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"257", "/", "318"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"85183", "/", "3816"}], "*", "nu"}], "+", 
                   RowBox[{"96499", "/", "5936"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"5567", "/", "636"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"4711", "/", "318"}], "*", "nu"}], "+", 
                RowBox[{"140773", "/", "1484"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"517", "/", "53"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
          RowBox[{
           RowBox[{"60", "/", "11"}], "*", 
           RowBox[{"er", "^", "12"}], "*", 
           RowBox[{"eta", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1321"}], "/", "176"}], "+", "nu"}], ")"}], "*", 
           RowBox[{"eta", "^", "2"}], "*", 
           RowBox[{"er", "^", "10"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"520539", "/", "6160"}], "-", 
                RowBox[{
                 RowBox[{"2419", "/", "132"}], "*", "nu"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"23", "/", "22"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "8"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1842851"}], "/", "12320"}], "+", 
                RowBox[{
                 RowBox[{"25831", "/", "792"}], "*", "nu"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"611", "/", "132"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "6"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"931899", "/", "6160"}], "-", 
                RowBox[{
                 RowBox[{"19973", "/", "792"}], "*", "nu"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"757", "/", "132"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "4"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"4891", "/", "198"}], "*", "nu"}], "-", 
                RowBox[{"23341", "/", "308"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"377", "/", "33"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"er", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15767", "/", "154"}], "+", 
             RowBox[{
              RowBox[{"137", "/", "11"}], "*", "nu"}]}], ")"}], "*", 
           RowBox[{"eta", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"102", "/", "11"}], "*", "ar"}]}], ")"}], "*", "er", "*", 
        "nu", "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sinh", "[", "v", "]"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"er", "-", "1"}], ")"}], "^", "4"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", "4"}]}], "/", 
          RowBox[{"ar", "^", "5"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
          "7"}]}]}], "+", 
       RowBox[{
        RowBox[{"37", "/", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"35151", "/", "5180"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"6", "/", "5"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "6"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"2751", "/", "185"}], "*", "nu"}], "-", 
                   RowBox[{"351", "/", "74"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"306", "/", "37"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"4228", "/", "185"}], "*", "nu"}], "+", 
                   RowBox[{"144882", "/", "1295"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"1176", "/", "185"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"816", "/", "185"}], "*", "nu"}], "+", 
                RowBox[{"33108", "/", "1295"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"576", "/", "185"}], "*", "ar"}]}], ")"}], "*", 
           RowBox[{"ArcTan", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"er", "+", "1"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"4421", "/", "1110"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"2118303", "/", "618940"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"4038", "/", "4421"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"14033", "/", "4421"}], "*", "nu"}], "+", 
                   RowBox[{"1837359", "/", "154735"}]}], ")"}], "*", 
                 RowBox[{"eta", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"426", "/", "4421"}], "*", "ar"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"5486", "/", "4421"}], "*", "nu"}], "+", 
                RowBox[{"1138113", "/", "154735"}]}], ")"}], "*", 
              RowBox[{"eta", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"3612", "/", "4421"}], "*", "ar"}]}], ")"}]}]}], ")"}], 
        "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nu", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "^", "2"}], "-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", "4"}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"er", "+", "1"}], ")"}], "^", "4"}]}], "/", 
         RowBox[{"ar", "^", "5"}]}]}]}], ")"}], "/.", 
     RowBox[{"Atan", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", "v"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"er", "+", "1"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.966957501715431*^9, 3.9669575250264397`*^9}, {
   3.9669581201730003`*^9, 3.9669581204959393`*^9}, 3.966958237440466*^9, {
   3.966958285128252*^9, 3.966958285756798*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"68b6ea25-0ab5-7f49-a78d-7e3e59c1397e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltarrcl", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"128", "/", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "39"}], "/", "28"}], "+", "nu"}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"1", "/", "4"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{"er", "^", "8"}], "*", 
          RowBox[{
           RowBox[{"Cosh", "[", "v", "]"}], "^", "6"}]}], "-", 
         RowBox[{
          RowBox[{"93", "/", "32"}], "*", 
          RowBox[{"er", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nu", "-", 
                  RowBox[{"3631", "/", "1302"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"101", "/", "279"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"8", "/", "93"}], "*", "nu"}], "-", 
               RowBox[{"1", "/", "1302"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"1", "/", "93"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"Cosh", "[", "v", "]"}], "^", "5"}]}], "-", 
         RowBox[{
          RowBox[{"7", "/", "32"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nu", "-", 
                  RowBox[{"269", "/", "147"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"2", "/", "7"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "836"}], "/", "63"}], "*", "nu"}], "+", 
                  RowBox[{"4699", "/", "63"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"481", "/", "63"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "74"}], "/", "21"}], "*", "nu"}], "+", 
               RowBox[{"1634", "/", "441"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"17", "/", "63"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{"er", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"Cosh", "[", "v", "]"}], "^", "4"}]}], "-", 
         RowBox[{
          RowBox[{"33", "/", "32"}], "*", 
          RowBox[{"er", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nu", "+", 
                  RowBox[{"125", "/", "126"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"13", "/", "198"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"56", "/", "297"}], "*", "nu"}], "-", 
                  RowBox[{"27991", "/", "2079"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"229", "/", "297"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nu", "-", 
               RowBox[{"3343", "/", "4158"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"61", "/", "594"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"Cosh", "[", "v", "]"}], "^", "3"}]}], "-", 
         RowBox[{
          RowBox[{"3", "/", "32"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"eta", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"nu", "-", 
               RowBox[{"47", "/", "6"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "361"}], "/", "9"}], "*", "nu"}], "+", 
                  RowBox[{"1947", "/", "70"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"11", "/", "6"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"115", "/", "9"}], "*", "nu"}], "-", 
                  RowBox[{"2911", "/", "630"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"83", "/", "9"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "13"}], "/", "9"}], "*", "nu"}], "-", 
               RowBox[{"3677", "/", "630"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"53", "/", "18"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{"er", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"53", "/", "96"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"eta", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"nu", "-", 
               RowBox[{"187", "/", "212"}]}], ")"}], "*", 
             RowBox[{"er", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "446"}], "/", "53"}], "*", "nu"}], "+", 
                  RowBox[{"50237", "/", "7420"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"57", "/", "106"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "4"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"286", "/", "159"}], "*", "nu"}], "-", 
                  RowBox[{"261187", "/", "22260"}]}], ")"}], "*", 
                RowBox[{"eta", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"344", "/", "159"}], "*", "ar"}]}], ")"}], "*", 
             RowBox[{"er", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"60", "/", "53"}], "*", "nu"}], "-", 
               RowBox[{"53729", "/", "22260"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"181", "/", "318"}], "*", "ar"}]}], ")"}], "*", "er", 
          "*", 
          RowBox[{"Cosh", "[", "v", "]"}]}], "-", 
         RowBox[{
          RowBox[{"5", "/", "8"}], "*", 
          RowBox[{"eta", "^", "2"}], "*", 
          RowBox[{"er", "^", "8"}]}], "-", 
         RowBox[{
          RowBox[{"11", "/", "24"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "865"}], "/", "176"}], "+", "nu"}], ")"}], "*", 
          RowBox[{"eta", "^", "2"}], "*", 
          RowBox[{"er", "^", "6"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "57221"}], "/", "13440"}], "+", 
               RowBox[{
                RowBox[{"205", "/", "96"}], "*", "nu"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "-", 
            RowBox[{
             RowBox[{"23", "/", "192"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{"er", "^", "4"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "43"}], "/", "72"}], "*", "nu"}], "+", 
               RowBox[{"171931", "/", "40320"}]}], ")"}], "*", 
             RowBox[{"eta", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"29", "/", "72"}], "*", "ar"}]}], ")"}], "*", 
          RowBox[{"er", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5627", "/", "40320"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "4"}], "*", "nu"}]}], ")"}], "*", 
          RowBox[{"eta", "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"67", "/", "576"}], "*", "ar"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"nu", "/", 
          RowBox[{"ar", "^", 
           RowBox[{"(", 
            RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
         RowBox[{"er", "^", "2"}]}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"er", "*", 
            RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
         "7"}]}]}], ")"}], "/.", 
     RowBox[{"Atan", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", "v"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"er", "+", "1"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.966957529927437*^9, 3.966957534344801*^9}, {
  3.9669581221104927`*^9, 3.9669581223606167`*^9}, {3.966958271782236*^9, 
  3.966958281155569*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3c7edc28-4b8d-4547-b92d-1c5fba863341"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"deltarrcphi", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "96"}], "/", "5"}], "*", 
        RowBox[{"eta", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"er", "^", "2"}], "+", 
                RowBox[{"8", "/", "7"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"er", "*", 
                  RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
               "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                   RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                RowBox[{"ArcTan", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "*", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", "*", 
                 RowBox[{"er", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
                  "2"}]}], "+", 
                RowBox[{
                 RowBox[{"7", "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
                  "2"}], "*", 
                 RowBox[{"er", "^", "4"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"11", "/", "4"}], "*", 
                 RowBox[{"er", "^", "3"}]}], "-", 
                RowBox[{
                 RowBox[{"13", "/", "4"}], "*", "er"}], "+", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "*", 
                 RowBox[{"er", "^", "5"}]}], "-", 
                RowBox[{"7", "*", 
                 RowBox[{"er", "^", "3"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
                  "2"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
                  "2"}], "*", "er"}]}], ")"}], "*", 
              RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "8"}], "*", 
              RowBox[{"er", "^", "4"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"7", "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                    RowBox[{"ArcTan", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
                  "2"}]}], "-", "4"}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "+", 
             RowBox[{"31", "/", "8"}], "+", 
             RowBox[{"4", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ArcTan", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                    RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                 RowBox[{"ArcTan", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
               "2"}]}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"er", "^", "4"}]}], "-", 
                   RowBox[{
                    RowBox[{"13", "/", "2"}], "*", 
                    RowBox[{"er", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"Cosh", "[", "v", "]"}], "^", "2"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"er", "^", "2"}], "+", 
                   RowBox[{"13", "/", "2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Sinh", "[", "v", "]"}], "*", "er"}], "-", "2"}], 
                  ")"}], "*", "er", "*", 
                 RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], "/", "2"}], "*", 
                    RowBox[{"er", "^", "3"}]}], "+", 
                   RowBox[{"9", "*", "er"}]}], ")"}], "*", 
                 RowBox[{"Sinh", "[", "v", "]"}]}], "-", 
                RowBox[{"er", "^", "2"}], "-", 
                RowBox[{"13", "/", "2"}]}], ")"}], "*", 
              RowBox[{"ArcTan", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"er", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"13", "/", "2"}], "*", "er"}]}], ")"}], "*", 
                 RowBox[{"Cosh", "[", "v", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], "*", 
                 RowBox[{"er", "^", "2"}]}], "-", "9"}], ")"}], "*", 
              RowBox[{"Sinh", "[", "v", "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ArcTan", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cosh", "[", "v", "]"}], "-", "1"}], ")"}], "/", 
                   RowBox[{"Sinh", "[", "v", "]"}]}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], "+", 
                RowBox[{"ArcTan", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"er", "+", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"er", "-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}], "*", 
              "er"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"er", "-", "1"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nu", "/", 
            RowBox[{"ar", "^", 
             RowBox[{"(", 
              RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"er", "*", 
              RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
           "2"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"er", "-", "1"}], ")"}], "^", "4"}]}]}], "+", 
       RowBox[{
        RowBox[{"eta", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "2"}], ")"}]}], "*", "nu", "*", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"er", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}], "/", 
              RowBox[{"ar", "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
             RowBox[{"er", "^", "2"}]}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "*", 
                RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
             "7"}]}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", "35"}], "*", "nu", "*", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"119", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"83", "/", "119"}], "+", "nu"}], ")"}], "*", 
                   RowBox[{"er", "^", "2"}]}], "-", 
                  RowBox[{"112", "*", "nu"}], "-", "41"}], ")"}], "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
               RowBox[{"ar", "^", 
                RowBox[{"(", 
                 RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"er", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
             RowBox[{"er", "^", "2"}]}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "*", 
                RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
             "2"}]}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", "315"}], "*", "nu", "*", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"714", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "53"}], "/", "119"}], "+", 
                    RowBox[{
                    RowBox[{"6", "/", "17"}], "*", "nu"}]}], ")"}], "*", 
                   RowBox[{"er", "^", "4"}]}], "+", 
                  RowBox[{"714", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"401", "/", "42"}], "+", 
                    RowBox[{
                    RowBox[{"125", "/", "51"}], "*", "nu"}]}], ")"}], "*", 
                   RowBox[{"er", "^", "2"}]}], "-", 
                  RowBox[{"1932", "*", "nu"}], "-", "4399"}], ")"}], "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"er", "+", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
               RowBox[{"ar", "^", 
                RowBox[{"(", 
                 RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"er", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
             RowBox[{"er", "^", "2"}]}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "*", 
                RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
             "3"}]}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "15"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "*", "nu", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"117", "*", 
              RowBox[{"(", 
               RowBox[{"nu", "+", 
                RowBox[{"158", "/", "117"}]}], ")"}], "*", 
              RowBox[{"er", "^", "2"}]}], "-", 
             RowBox[{"172", "*", "nu"}], "-", "1128"}], ")"}], "*", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"er", "-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}], "/", 
              RowBox[{"ar", "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
             RowBox[{"er", "^", "2"}]}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "*", 
                RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
             "4"}]}]}], "-", 
          RowBox[{
           RowBox[{"4", "/", "75"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], "*", "nu", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"45", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"55", "/", "6"}]}], ")"}], "*", 
                 RowBox[{"er", "^", "2"}]}], "+", 
                RowBox[{"400", "*", "nu"}], "+", "867"}], ")"}], "/", 
              RowBox[{"ar", "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
             RowBox[{"er", "^", "2"}]}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "*", 
                RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
             "5"}]}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "15"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}], "*", "nu", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"140", "*", "nu"}], "+", "377"}], ")"}], "/", 
              RowBox[{"ar", "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
             RowBox[{"er", "^", "2"}]}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"er", "*", 
                RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
             "6"}]}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"4", "/", "5"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"er", "^", "2"}]}], "*", "ar"}], "+", "ar"}], ")"}], 
             "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"er", "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
            RowBox[{"ar", "^", 
             RowBox[{"(", 
              RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{"er", "^", "2"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
          "2"}]}]}], "+", 
       RowBox[{
        RowBox[{"8", "/", "45"}], "*", "nu", "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", "*", 
                RowBox[{"er", "^", "4"}], "*", "ar"}], "-", 
               RowBox[{"23", "*", 
                RowBox[{"er", "^", "2"}], "*", "ar"}], "+", 
               RowBox[{"14", "*", "ar"}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"er", "+", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
            RowBox[{"ar", "^", 
             RowBox[{"(", 
              RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{"er", "^", "2"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
          "3"}]}]}], "-", 
       RowBox[{
        RowBox[{"14", "/", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"er", "+", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"er", "^", "2"}]}], "*", "ar"}], "+", "ar"}], ")"}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "/", 
           RowBox[{"ar", "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "2"}], ")"}]}]}], "/", 
          RowBox[{"er", "^", "2"}]}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"er", "*", 
             RowBox[{"Cosh", "[", "v", "]"}]}], "-", "1"}], ")"}], "^", 
          "4"}]}]}]}], ")"}], "/.", 
     RowBox[{"Atan", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", "v"}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"er", "+", "1"}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"er", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"er", "+", "1"}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.966957536970873*^9, 3.9669575408391705`*^9}, {
   3.9669581240060635`*^9, 3.966958124293476*^9}, {3.96695832242428*^9, 
   3.9669583262014523`*^9}, {3.9669584046009674`*^9, 3.966958444685156*^9}, 
   3.966958517946718*^9, {3.9669586952710915`*^9, 3.9669586983673935`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"07f76029-ab7f-4049-9394-d8fe72e86de9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourier transform of reacted orbital elements", "Chapter",
 CellChangeTimes->{{3.9669575569918633`*^9, 
  3.9669576181296425`*^9}},ExpressionUUID->"514566e6-a4bb-764d-ae20-\
c615f3672f73"],

Cell[CellGroupData[{

Cell["Integrals to be replaced", "Section",
 CellChangeTimes->{{3.965818699988409*^9, 
  3.9658187125840645`*^9}},ExpressionUUID->"64842496-202e-304c-bde9-\
757e9d66b415"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"I0at1", "[", "u_", "]"}], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", "u"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", "u"}], "]"}], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"]}], "}"}], ",", 
           RowBox[{"{", "0", "}"}]}], "}"}], ",", 
         SuperscriptBox["u", "2"]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
          SuperscriptBox["u", "2"]}], "]"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"]}]]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.965818715775104*^9, 3.965818743208355*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b5dacca8-fc3c-af4f-a10b-0efbade68231"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", "u"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", "u"}], "]"}], " ", 
     RowBox[{"MeijerG", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}], ",", 
         RowBox[{"{", "0", "}"}]}], "}"}], ",", 
       SuperscriptBox["u", "2"]}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "u"}], "]"}], " ", 
      RowBox[{"MeijerG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", 
            FractionBox["1", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
        SuperscriptBox["u", "2"]}], "]"}]}], 
     RowBox[{"2", " ", 
      SqrtBox["\[Pi]"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.965818745403105*^9, 3.966074940983328*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"814dda98-b512-3e46-af9f-9daa188ea360"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"I0as2", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"I", "*", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "u"}]], " ", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "/", "2"}]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "u"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "u"}]], " ", "\[Pi]", " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"2", " ", "u"}]}], "]"}]}], ")"}]}], 
     SqrtBox["\[Pi]"]]}]}]}]], "Input",
 CellChangeTimes->{{3.965819380441801*^9, 3.965819406829077*^9}, {
   3.9658196699043427`*^9, 3.965819670164469*^9}, 3.9658197692701187`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"a92c17fb-b19d-2845-8973-1b8c34678801"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "u"}]], " ", 
   SuperscriptBox["\[Pi]", "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "u"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "u"}]], " ", "\[Pi]", " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
      RowBox[{"MeijerG", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           FractionBox["1", "2"], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"2", " ", "u"}]}], "]"}]}], ")"}]}], 
   SqrtBox["\[Pi]"]]}]], "Output",
 CellChangeTimes->{{3.9658194022205257`*^9, 3.965819407934597*^9}, 
   3.9658196714566574`*^9, 3.9658197763515606`*^9, 3.9660749436904354`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"08ac090b-5be5-e348-a11e-d99d48119dac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Iasat", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{"I", "/", "u"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I0as2", "[", "u", "]"}], "+", 
      RowBox[{"I0at1", "[", "u", "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.965820826885929*^9, 3.965820860205218*^9}, 
   3.965820896502102*^9, 3.9658209497094536`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a25398c2-6982-f94b-8f86-54c82d4ae80f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "u"], 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "u"}]], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "u"}]], " ", "\[Pi]", " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              FractionBox["1", "2"], "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"2", " ", "u"}]}], "]"}]}], ")"}]}], 
      SqrtBox["\[Pi]"]], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", "u"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"]}], "}"}], ",", 
             RowBox[{"{", "0", "}"}]}], "}"}], ",", 
           SuperscriptBox["u", "2"]}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", "u"}], "]"}], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["1", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
            SuperscriptBox["u", "2"]}], "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"]}]]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.965820866078167*^9, 3.965820897641266*^9, 
  3.965820950768759*^9, 3.966074943916666*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c0c77e1c-726e-b84a-ba49-65a62ffbc11f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["bar n", "Section",
 CellChangeTimes->{{3.9658186814978104`*^9, 3.965818686414854*^9}, {
  3.965820200655012*^9, 
  3.9658202439398575`*^9}},ExpressionUUID->"cfd7575f-7310-ab45-819e-\
d8f45f0db70a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"barnfin", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], "/", "5"}], "*", "I", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], "/", "6"}], "+", "nu"}], ")"}], "*", 
            RowBox[{"pinf", "^", "6"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "K1"}], "+", 
           RowBox[{
            RowBox[{"32", "/", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"13", "/", "2"}], "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"45", "/", "182"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "4"}], "*", "u"}], "+", 
              RowBox[{
               RowBox[{"pinf", "^", "4"}], "*", 
               RowBox[{"u", "^", "3"}], "*", "I"}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K0"}]}], ")"}], "/", 
         "j"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", "*", "I", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "39"}], "/", "20"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "275"}], "/", "468"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"u", "^", "3"}]}], "+", 
              RowBox[{
               RowBox[{"923", "/", "90"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"6927", "/", "25844"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"407", "/", "180"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "28935"}], "/", "11396"}], "+", "nu"}], ")"}], 
               "*", 
               RowBox[{"pinf", "^", "2"}], "*", "u"}], "+", 
              RowBox[{
               RowBox[{"407", "/", "180"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "28935"}], "/", "11396"}], "+", "nu"}], ")"}], 
               "*", 
               RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "3"}], "*", "Pi", "*", 
            RowBox[{
             RowBox[{"nu", "/", "u"}], "/", 
             RowBox[{"Exp", "[", "u", "]"}]}]}], "-", 
           RowBox[{
            RowBox[{"12", "/", "5"}], "*", "I", "*", 
            RowBox[{"pinf", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", "Pi", "*", 
            RowBox[{"u", "^", "2"}], "*", "nu", "*", "K0"}]}], ")"}], "/", 
         RowBox[{"j", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"32", "/", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"3193", "/", "288"}], "*", "I", "*", "nu"}], "-", 
                 RowBox[{
                  RowBox[{"72659", "/", "1920"}], "*", "I"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "u"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "175"}], "/", "24"}], "*", "nu"}], "+", 
                 RowBox[{"71", "/", "24"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "3"}], "*", "I"}], "-", 
              RowBox[{
               RowBox[{"259", "/", "96"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"41367", "/", "14504"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "Pi"}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K0"}], "+", 
           RowBox[{
            RowBox[{"32", "/", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"37", "/", "64"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", "DI0as2"}], "+", 
              RowBox[{
               RowBox[{"37", "/", "64"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "11"}], "/", "3"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "13395"}], "/", "11396"}], "+", "nu"}], 
                   ")"}], "*", 
                  RowBox[{"pinf", "^", "2"}], "*", "I0at1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "59"}], "/", "37"}], "*", "I0as2", "*", 
                    "u"}], "+", 
                    RowBox[{"I0asat", "*", "I"}]}], ")"}], "*", 
                  RowBox[{"pinf", "^", "2"}], "*", "u"}]}], ")"}], "*", "u"}],
               "-", 
              RowBox[{
               RowBox[{"37", "/", "32"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"u", "^", "2"}], "*", "DI0at1"}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "2"}], "*", 
            RowBox[{"nu", "/", "u"}]}], "-", 
           RowBox[{
            RowBox[{"24", "/", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "3521"}], "/", "72"}], "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"23701", "/", "246470"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}]}], "-", 
              RowBox[{
               RowBox[{"37", "/", "24"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "+", "nu"}], ")"}], "*", "u"}], "-", 
              RowBox[{"4", "*", "I", "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "4"}]}], "-", 
              RowBox[{
               RowBox[{"1504", "/", "27"}], "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"51627", "/", "26320"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K1"}]}], ")"}], "/", 
         RowBox[{"j", "^", "3"}]}]}], ")"}], "*", 
      RowBox[{"eta", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"48", "/", "5"}], "*", "I", "*", "nu", "*", 
      RowBox[{
       RowBox[{"pinf", "^", "4"}], "/", "j"}], "*", "u", "*", "K0"}], "+", 
     RowBox[{"6", "*", 
      RowBox[{"I", "/", 
       RowBox[{"j", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "37"}], "/", "30"}], "*", "u"}], "-", 
        RowBox[{
         RowBox[{"59", "/", "30"}], "*", 
         RowBox[{"u", "^", "2"}]}], "-", 
        RowBox[{"37", "/", "30"}]}], ")"}], "*", 
      RowBox[{"pinf", "^", "3"}], "*", "Pi", "*", 
      RowBox[{
       RowBox[{"nu", "/", "u"}], "/", 
       RowBox[{"Exp", "[", "u", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"32", "/", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"37", "/", "32"}], "*", "Pi"}], "-", 
           RowBox[{
            RowBox[{"245", "/", "48"}], "*", "I", "*", "u"}]}], ")"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K0"}], "-", 
        RowBox[{
         RowBox[{"24", "/", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"196", "/", "9"}], "*", "I"}], "+", 
           RowBox[{
            RowBox[{"47", "/", "6"}], "*", "I", "*", 
            RowBox[{"u", "^", "2"}]}]}], ")"}], "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K1"}], "+", 
        RowBox[{
         RowBox[{"37", "/", "5"}], "*", "I0at1", "*", 
         RowBox[{"pinf", "^", "2"}], "*", "nu"}]}], ")"}], "/", 
      RowBox[{"j", "^", "3"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9658202820325418`*^9, 3.965820282437691*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"34762361-796e-1942-959e-37fd6955bbf1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"barnfin2", "=", 
    RowBox[{"barnfin", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"K0", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], ",", 
       RowBox[{"K1", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0as2", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0as2", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0at1", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0at1", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"I0asat", "->", 
        RowBox[{"I0asat", "[", "u", "]"}]}], ",", 
       RowBox[{"I0at1", "->", 
        RowBox[{"I0at1", "[", "u", "]"}]}], ",", 
       RowBox[{"I0as2", "->", 
        RowBox[{"I0as2", "[", "u", "]"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9658202984619436`*^9, 3.965820298917343*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4c198743-d488-4142-8536-a09f1e832c76"]
}, Closed]],

Cell[CellGroupData[{

Cell["bar a r", "Section",
 CellChangeTimes->{{3.9658203438825893`*^9, 
  3.965820345695244*^9}},ExpressionUUID->"e09c4b48-2782-2042-a467-\
8a0fb897a87b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.965820212627077*^9, 3.965820353335474*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"60493906-35b4-7f42-b39b-cb3629d134d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bararfin", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"16", "/", "5"}], "*", "I", "*", "nu", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], "/", "6"}], "+", "nu"}], ")"}], "*", 
            "pinf", "*", 
            RowBox[{"u", "^", "2"}], "*", "K1"}], "-", 
           RowBox[{
            RowBox[{"64", "/", "15"}], "*", "nu", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"21", "/", "4"}], "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20", "/", "49"}], "+", "nu"}], ")"}], "*", 
                RowBox[{"pinf", "^", "4"}], "*", "u"}], "+", 
               RowBox[{
                RowBox[{"pinf", "^", "4"}], "*", 
                RowBox[{"u", "^", "3"}], "*", "I"}]}], ")"}], "/", 
             RowBox[{"pinf", "^", "3"}]}], "*", "K0"}]}], ")"}], "/", "j"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", "I", "*", 
            RowBox[{"nu", "/", 
             RowBox[{"pinf", "^", "2"}]}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "39"}], "/", "20"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "275"}], "/", "468"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"u", "^", "3"}]}], "+", 
              RowBox[{
               RowBox[{"517", "/", "60"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1821", "/", "7238"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"37", "/", "30"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"4465", "/", "2072"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "u"}], "+", 
              RowBox[{
               RowBox[{"37", "/", "30"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"4465", "/", "2072"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"Pi", "/", "u"}], "/", 
             RowBox[{"Exp", "[", "u", "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", "I", "*", "nu", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", "Pi", "*", 
            RowBox[{"u", "^", "2"}], "*", "K0"}]}], ")"}], "/", 
         RowBox[{"j", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], "/", "15"}], "*", "nu", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "16053"}], "/", "640"}], "*", "I"}], "+", 
                  RowBox[{
                   RowBox[{"41", "/", "6"}], "*", "I", "*", "nu"}]}], ")"}], 
                "*", 
                RowBox[{"pinf", "^", "2"}], "*", "u"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "175"}], "/", "24"}], "*", "nu"}], "+", 
                  RowBox[{"71", "/", "24"}]}], ")"}], "*", 
                RowBox[{"pinf", "^", "2"}], "*", 
                RowBox[{"u", "^", "3"}], "*", "I"}], "-", 
               RowBox[{
                RowBox[{"111", "/", "64"}], "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8609"}], "/", "3108"}], "+", "nu"}], ")"}], 
                "*", 
                RowBox[{"pinf", "^", "2"}]}]}], ")"}], "/", 
             RowBox[{"pinf", "^", "3"}]}], "*", "K0"}], "-", 
           RowBox[{
            RowBox[{"64", "/", "15"}], "*", "nu", "*", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"37", "/", "64"}], "*", 
                 RowBox[{"pinf", "^", "2"}], "*", 
                 RowBox[{"u", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", "DI0as2"}], 
                "+", 
                RowBox[{
                 RowBox[{"37", "/", "64"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"715", "/", "2072"}], "+", "nu"}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}], "*", "I0at1"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "59"}], "/", "37"}], "*", "I0as2", "*", 
                    "u"}], "+", 
                    RowBox[{"I0asat", "*", "I"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}], "*", "u"}]}], ")"}], "*", 
                 "u"}], "-", 
                RowBox[{
                 RowBox[{"37", "/", "32"}], "*", 
                 RowBox[{"pinf", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1", "/", "2"}], "+", "nu"}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}], "*", "DI0at1"}]}], ")"}], "/", 
              "u"}], "/", 
             RowBox[{"pinf", "^", "3"}]}]}], "+", 
           RowBox[{
            RowBox[{"16", "/", "5"}], "*", "nu", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "339"}], "/", "8"}], "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"74999", "/", "213570"}], "+", "nu"}], ")"}], "*", 
                RowBox[{"pinf", "^", "2"}], "*", 
                RowBox[{"u", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"37", "/", "24"}], "*", 
                RowBox[{"pinf", "^", "2"}], "*", "Pi", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", "2"}], "+", "nu"}], ")"}], "*", "u"}], 
               "-", 
               RowBox[{"4", "*", "I", "*", 
                RowBox[{"pinf", "^", "2"}], "*", 
                RowBox[{"u", "^", "4"}]}], "-", 
               RowBox[{
                RowBox[{"338", "/", "9"}], "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{"nu", "-", 
                  RowBox[{"8634", "/", "5915"}]}], ")"}], "*", 
                RowBox[{"pinf", "^", "2"}]}]}], ")"}], "/", 
             RowBox[{"pinf", "^", "3"}]}], "*", "K1"}]}], ")"}], "/", 
         RowBox[{"j", "^", "3"}]}]}], ")"}], "*", 
      RowBox[{"eta", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"32", "/", "5"}], "*", "I", "*", "nu", "*", 
      RowBox[{
       RowBox[{"u", "/", "pinf"}], "/", "j"}], "*", "K0"}], "-", 
     RowBox[{"4", "*", "I", "*", 
      RowBox[{
       RowBox[{"nu", "/", 
        RowBox[{"j", "^", "2"}]}], "/", 
       RowBox[{"pinf", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "37"}], "/", "30"}], "*", "u"}], "-", 
        RowBox[{
         RowBox[{"59", "/", "30"}], "*", 
         RowBox[{"u", "^", "2"}]}], "-", 
        RowBox[{"37", "/", "30"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"Pi", "/", "u"}], "/", 
       RowBox[{"Exp", "[", "u", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "64"}], "/", "15"}], "*", "nu", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"37", "/", "32"}], "*", "Pi"}], "-", 
            RowBox[{
             RowBox[{"245", "/", "48"}], "*", "I", "*", "u"}]}], ")"}], "/", 
          RowBox[{"pinf", "^", "3"}]}], "*", "K0"}], "+", 
        RowBox[{
         RowBox[{"16", "/", "5"}], "*", "nu", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"196", "/", "9"}], "*", "I"}], "+", 
            RowBox[{
             RowBox[{"47", "/", "6"}], "*", "I", "*", 
             RowBox[{"u", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"pinf", "^", "3"}]}], "*", "K1"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"74", "/", "15"}], "/", 
          RowBox[{"pinf", "^", "3"}]}], "*", "nu", "*", "I0at1"}]}], ")"}], 
      "/", 
      RowBox[{"j", "^", "3"}]}]}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{{3.9658162616388474`*^9, 3.965816271741644*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"b1ca0ada-8bce-f74a-b78a-4e3a7e6097fa"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bararfin2", "=", 
    RowBox[{"bararfin", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"K0", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], ",", 
       RowBox[{"K1", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0as2", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0as2", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0at1", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0at1", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"I0asat", "->", 
        RowBox[{"I0asat", "[", "u", "]"}]}], ",", 
       RowBox[{"I0at1", "->", 
        RowBox[{"I0at1", "[", "u", "]"}]}], ",", 
       RowBox[{"I0as2", "->", 
        RowBox[{"I0as2", "[", "u", "]"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9658200467893696`*^9, 3.965820053105285*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5e5fe040-dd05-1a46-8faf-c3f975d54608"]
}, Closed]],

Cell[CellGroupData[{

Cell["er", "Section",
 CellChangeTimes->{{3.9658203594748*^9, 
  3.9658203806859894`*^9}},ExpressionUUID->"d69d359b-3591-c044-aff2-\
33ab40686069"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"erfin", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "/", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"8", "/", "7"}], "*", "I", "*", 
            RowBox[{"pinf", "^", "4"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "67"}], "/", "6"}], "+", "nu"}], ")"}], "*", 
            RowBox[{"pinf", "^", "4"}], "*", 
            RowBox[{"u", "^", "2"}], "*", "I"}]}], ")"}], "*", "nu", "*", 
         "K1"}], "+", 
        RowBox[{
         RowBox[{"32", "/", "15"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"pinf", "^", "4"}], "*", 
            RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
           RowBox[{
            RowBox[{"27", "/", "4"}], "*", "I", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13", "/", "14"}], "+", "nu"}], ")"}], "*", 
            RowBox[{"pinf", "^", "4"}], "*", "u"}]}], ")"}], "*", "nu", "*", 
         "K0"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"32", "/", "15"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], "/", "8"}], "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"pinf", "^", "3"}], "*", "Pi", "*", 
               RowBox[{"u", "^", "2"}]}], "-", 
              RowBox[{
               RowBox[{"3", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"36", "/", "7"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "3"}]}]}], ")"}], "*", "nu", "*", "K0"}], 
           "-", 
           RowBox[{
            RowBox[{"4", "/", "5"}], "*", 
            RowBox[{"pinf", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nu", "*", "I"}], "-", 
                 RowBox[{"9", "*", "I"}]}], ")"}], "*", "Pi"}], "-", "2", "-", 
              RowBox[{"4", "*", "nu"}]}], ")"}], "*", "u", "*", "nu", "*", 
            "K1"}], "+", 
           RowBox[{"2", "*", "I", "*", "pinf", "*", "Pi", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "39"}], "/", "20"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"1715", "/", "468"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "3"}]}], "+", 
              RowBox[{
               RowBox[{"199", "/", "30"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "+", 
                 RowBox[{"3012", "/", "1393"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"121", "/", "60"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2689", "/", "3388"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "u"}], "+", 
              RowBox[{
               RowBox[{"121", "/", "60"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "+", 
                 RowBox[{"5281", "/", "3388"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"nu", "/", "u"}], "/", 
             RowBox[{"Exp", "[", "u", "]"}]}]}]}], ")"}], "/", "j"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"32", "/", "15"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "175"}], "/", "24"}], "*", "nu"}], "+", 
                 RowBox[{"419", "/", "24"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"3", "/", "8"}], "*", "nu"}], "-", 
                    RowBox[{"27", "/", "8"}]}], ")"}], "*", "Pi"}], "+", 
                 RowBox[{
                  RowBox[{"61", "/", "32"}], "*", "I", "*", "nu"}], "-", 
                 RowBox[{
                  RowBox[{"41501", "/", "4480"}], "*", "I"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "u"}], "-", 
              RowBox[{
               RowBox[{"121", "/", "32"}], "*", 
               RowBox[{"(", 
                RowBox[{"nu", "-", 
                 RowBox[{"8271", "/", "6776"}]}], ")"}], "*", "Pi", "*", 
               RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", "nu", "*", "K0"}], 
           "+", 
           RowBox[{
            RowBox[{"32", "/", "15"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"97", "/", "64"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", "DI0as2"}], "+", 
              RowBox[{
               RowBox[{"121", "/", "64"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"22221", "/", "3388"}], "+", "nu"}], ")"}]}], "*", 
                  RowBox[{"pinf", "^", "2"}], "*", "I0at1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", "nu"}], ")"}], "*", 
                  RowBox[{"pinf", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "59"}], "/", "121"}], "*", "I0as2", "*", 
                    "u"}], "+", 
                    RowBox[{"I0asat", "*", "I"}]}], ")"}], "*", "u"}]}], 
                ")"}], "*", "u"}], "-", 
              RowBox[{
               RowBox[{"121", "/", "32"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"u", "^", "2"}], "*", "DI0at1"}]}], ")"}], "*", 
            RowBox[{"nu", "/", "u"}]}], "-", 
           RowBox[{
            RowBox[{"8", "/", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "121"}], "/", "24"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", "Pi", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "+", "nu"}], ")"}], "*", "u"}], "-", 
              RowBox[{"4", "*", "I", "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "4"}]}], "-", 
              RowBox[{
               RowBox[{"815", "/", "24"}], "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"308309", "/", "171150"}], "+", "nu"}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"u", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "172"}], "/", "3"}], "*", "I", "*", "nu"}], 
                 "-", 
                 RowBox[{
                  RowBox[{"1728", "/", "35"}], "*", "I"}]}], ")"}], "*", 
               RowBox[{"pinf", "^", "2"}]}]}], ")"}], "*", "nu", "*", 
            "K1"}]}], ")"}], "/", 
         RowBox[{"j", "^", "2"}]}]}], ")"}], "*", 
      RowBox[{"eta", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"16", "/", "5"}], "*", "I", "*", 
      RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K1"}], "-", 
     RowBox[{
      RowBox[{"16", "/", "5"}], "*", "I", "*", 
      RowBox[{"pinf", "^", "2"}], "*", "nu", "*", "K0", "*", "u"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "I", "*", "pinf", "*", "Pi", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "97"}], "/", "30"}], "*", "u"}], "-", 
           RowBox[{
            RowBox[{"59", "/", "30"}], "*", 
            RowBox[{"u", "^", "2"}]}], "-", 
           RowBox[{"121", "/", "30"}]}], ")"}], "*", 
         RowBox[{
          RowBox[{"nu", "/", "u"}], "/", 
          RowBox[{"Exp", "[", "u", "]"}]}]}], "+", 
        RowBox[{
         RowBox[{"16", "/", "5"}], "*", "pinf", "*", "nu", "*", "K0"}]}], 
       ")"}], "/", "j"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"32", "/", "15"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "389"}], "/", "48"}], "*", "I", "*", "u"}], "+", 
           RowBox[{
            RowBox[{"121", "/", "32"}], "*", "Pi"}]}], ")"}], "*", "nu", "*", 
         "K0"}], "+", 
        RowBox[{
         RowBox[{"121", "/", "15"}], "*", "nu", "*", "I0at1"}], "-", 
        RowBox[{
         RowBox[{"8", "/", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"394", "/", "9"}], "*", "I"}], "+", 
           RowBox[{
            RowBox[{"47", "/", "6"}], "*", "I", "*", 
            RowBox[{"u", "^", "2"}]}]}], ")"}], "*", "nu", "*", "K1"}]}], 
       ")"}], "/", 
      RowBox[{"j", "^", "2"}]}]}]}], ";"}], "\n"}]], "Input",
 CellChangeTimes->{{3.9658163138121147`*^9, 3.9658163249813156`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"361f0850-2304-334a-88a4-39d2b8e5568f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"erfin2", "=", 
    RowBox[{"erfin", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"K0", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], ",", 
       RowBox[{"K1", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0as2", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0as2", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0at1", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0at1", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"I0asat", "->", 
        RowBox[{"I0asat", "[", "u", "]"}]}], ",", 
       RowBox[{"I0at1", "->", 
        RowBox[{"I0at1", "[", "u", "]"}]}], ",", 
       RowBox[{"I0as2", "->", 
        RowBox[{"I0as2", "[", "u", "]"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.965820065939457*^9, 3.965820079497177*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"1df25f5a-41b9-3749-b074-1557af23c0eb"]
}, Closed]],

Cell[CellGroupData[{

Cell["K", "Section",
 CellChangeTimes->{{3.965820384793936*^9, 
  3.96582039714291*^9}},ExpressionUUID->"f0cce1fd-d617-e245-8e28-\
383e5c63c8bc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Kfin", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"96", "/", "5"}], "*", 
      RowBox[{"I", "/", 
       RowBox[{"j", "^", "3"}]}], "*", "pinf", "*", "nu", "*", "K1"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], "/", "5"}], "*", "nu", "*", "K0"}], "+", 
        RowBox[{"24", "*", "I", "*", "Pi", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", "/", "5"}], "+", "u"}], ")"}], "*", 
         RowBox[{
          RowBox[{"nu", "/", "u"}], "/", 
          RowBox[{"Exp", "[", "u", "]"}]}]}]}], ")"}], "/", 
      RowBox[{"j", "^", "4"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "*", "I"}], "-", 
           RowBox[{
            RowBox[{"7", "/", "10"}], "*", "Pi"}]}], ")"}], "*", 
         RowBox[{"nu", "/", "pinf"}], "*", "K0"}], "+", 
        RowBox[{
         RowBox[{"1104", "/", "5"}], "*", 
         RowBox[{"I", "/", "pinf"}], "*", "nu", "*", "K1"}], "-", 
        RowBox[{
         RowBox[{"168", "/", "5"}], "*", 
         RowBox[{"I0at1", "/", "pinf"}], "*", "nu"}]}], ")"}], "/", 
      RowBox[{"j", "^", "5"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.965816368995955*^9, 3.9658163812822857`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b476f585-d550-1f46-9616-814fbb479bf6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Kfin2", "=", 
    RowBox[{"Kfin", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"K0", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], ",", 
       RowBox[{"K1", "->", 
        RowBox[{"BesselK", "[", 
         RowBox[{"1", ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0as2", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0as2", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"DI0at1", "->", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"I0at1", "[", "u", "]"}], ",", "u"}], "]"}]}], ",", 
       RowBox[{"I0asat", "->", 
        RowBox[{"I0asat", "[", "u", "]"}]}], ",", 
       RowBox[{"I0at1", "->", 
        RowBox[{"I0at1", "[", "u", "]"}]}], ",", 
       RowBox[{"I0as2", "->", 
        RowBox[{"I0as2", "[", "u", "]"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.965820088236531*^9, 3.965820096339815*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1fb3ea06-17cb-b342-b14d-211f9a578079"]
}, Closed]]
}, Closed]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"78c49469-3a36-cf43-a3aa-f167689c05db"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1562, 32, 162, "Input",ExpressionUUID->"955affe0-0005-a740-8b7b-a8df08776427"],
Cell[CellGroupData[{
Cell[2145, 56, 239, 4, 67, "Section",ExpressionUUID->"8bdecbb5-89c3-da48-bd50-785b8828cce7"],
Cell[2387, 62, 4862, 141, 124, "Input",ExpressionUUID->"60dee780-0530-1540-a125-05fd14a54ae8"],
Cell[7252, 205, 43088, 1097, 961, "Input",ExpressionUUID->"8602a8eb-024b-6d4c-a14a-fa4e5ff788c1"],
Cell[50343, 1304, 27380, 689, 638, "Input",ExpressionUUID->"02350bb9-8d9f-4648-add6-9ca002916d82"],
Cell[77726, 1995, 25963, 680, 638, "Input",ExpressionUUID->"68b6ea25-0ab5-7f49-a78d-7e3e59c1397e"],
Cell[103692, 2677, 11420, 313, 295, "Input",ExpressionUUID->"3c7edc28-4b8d-4547-b92d-1c5fba863341"],
Cell[115115, 2992, 28534, 749, 523, "Input",ExpressionUUID->"07f76029-ab7f-4049-9394-d8fe72e86de9"]
}, Closed]],
Cell[CellGroupData[{
Cell[143686, 3746, 194, 3, 58, "Chapter",ExpressionUUID->"514566e6-a4bb-764d-ae20-c615f3672f73"],
Cell[CellGroupData[{
Cell[143905, 3753, 171, 3, 67, "Section",ExpressionUUID->"64842496-202e-304c-bde9-757e9d66b415"],
Cell[CellGroupData[{
Cell[144101, 3760, 1923, 56, 106, "Input",ExpressionUUID->"b5dacca8-fc3c-af4f-a10b-0efbade68231"],
Cell[146027, 3818, 1728, 53, 63, "Output",ExpressionUUID->"814dda98-b512-3e46-af9f-9daa188ea360"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147792, 3876, 1768, 49, 83, "Input",ExpressionUUID->"a92c17fb-b19d-2845-8973-1b8c34678801"],
Cell[149563, 3927, 1616, 46, 59, "Output",ExpressionUUID->"08ac090b-5be5-e348-a11e-d99d48119dac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151216, 3978, 486, 12, 48, "Input",ExpressionUUID->"a25398c2-6982-f94b-8f86-54c82d4ae80f"],
Cell[151705, 3992, 3582, 101, 118, "Output",ExpressionUUID->"c0c77e1c-726e-b84a-ba49-65a62ffbc11f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[155336, 4099, 203, 4, 53, "Section",ExpressionUUID->"cfd7575f-7310-ab45-819e-d8f45f0db70a"],
Cell[155542, 4105, 9457, 242, 295, "Input",ExpressionUUID->"34762361-796e-1942-959e-37fd6955bbf1"],
Cell[165002, 4349, 1084, 28, 67, "Input",ExpressionUUID->"4c198743-d488-4142-8536-a09f1e832c76"]
}, Closed]],
Cell[CellGroupData[{
Cell[166123, 4382, 154, 3, 53, "Section",ExpressionUUID->"e09c4b48-2782-2042-a467-8a0fb897a87b"],
Cell[166280, 4387, 169, 2, 28, "Input",ExpressionUUID->"60493906-35b4-7f42-b39b-cb3629d134d8"],
Cell[166452, 4391, 9700, 253, 276, "Input",ExpressionUUID->"b1ca0ada-8bce-f74a-b78a-4e3a7e6097fa"],
Cell[176155, 4646, 1086, 28, 67, "Input",ExpressionUUID->"5e5fe040-dd05-1a46-8faf-c3f975d54608"]
}, Closed]],
Cell[CellGroupData[{
Cell[177278, 4679, 147, 3, 53, "Section",ExpressionUUID->"d69d359b-3591-c044-aff2-33ab40686069"],
Cell[177428, 4684, 10468, 273, 295, "Input",ExpressionUUID->"361f0850-2304-334a-88a4-39d2b8e5568f"],
Cell[187899, 4959, 1078, 28, 67, "Input",ExpressionUUID->"1df25f5a-41b9-3749-b074-1557af23c0eb"]
}, Closed]],
Cell[CellGroupData[{
Cell[189014, 4992, 145, 3, 53, "Section",ExpressionUUID->"f0cce1fd-d617-e245-8e28-383e5c63c8bc"],
Cell[189162, 4997, 1482, 41, 67, "Input",ExpressionUUID->"b476f585-d550-1f46-9616-814fbb479bf6"],
Cell[190647, 5040, 1076, 28, 67, "Input",ExpressionUUID->"1fb3ea06-17cb-b342-b14d-211f9a578079"]
}, Closed]]
}, Closed]]
}
]
*)


